QCD equation of state at nonzero chemical potential: continuum results with physical quark masses at order mu^2

We determine the equation of state of QCD for nonzero chemical potentials via a Taylor expansion of the pressure. The results are obtained for N_f=2+1 flavors of quarks with physical masses, on various lattice spacings. We present results for the pressure, interaction measure, energy density, entropy density, and the speed of sound for small chemical potentials. At low temperatures we compare our results with the Hadron Resonance Gas model. We also express our observables along trajectories of constant entropy over particle number. A simple parameterization is given (the Matlab/Octave script parameterization.m, submitted to the arXiv along with the paper), which can be used to reconstruct the observables as functions of T and mu, or as functions of T and S/N.

==> anc/parameterization.m <==
%
% Parameterization of the EoS at finite chemical potential
% as described in the paper
% `QCD equation of state at nonzero chemical potential: 
%  continuum results with physical quark masses at order mu^2`.
%
% Gergely Endrodi
% gergely.endrodi@physik.uni-regensburg.de
%
% 27th June 2012
%
% To calculate the observables supply type of chemical potential
%   F = 'L' means light baryonic chemical potential, Eq.(2.6),
%   F = 'B' means full baryonic chemical potential, Eq.(2.5).
%
% Watch out for truncation errors, which are above 10% for mu/T > 2,
%   in the transition region, see Eq.(3.2).

%%%%%%%%%%%%%%%%%%%%%%%%%
% Examples for plotting %
%%%%%%%%%%%%%%%%%%%%%%%%%

function y=parameterization()
    T=(120:10:400);

    % p (T,mu_L)
    init_warning();
    for i = 1:length(T)
        p000(i)=p0(T(i));
        p200(i)=p(T(i),200,'L');
        p400(i)=p(T(i),400,'L');
    end
    plot (T,p000,T,p200,T,p400)
    xlabel('T(MeV)');
    ylabel('p/T^4');
    waitforbuttonpress;
    
    % e (T,mu_B)
    init_warning();
    for i = 1:length(T)
        e000(i)=e(T(i),0,  'B');
        e200(i)=e(T(i),200,'B');
        e400(i)=e(T(i),400,'B');
    end
    plot (T,e000,T,e200,T,e400)
    xlabel('T(MeV)');
    ylabel('e/T^4');
    waitforbuttonpress;
    
    % p/e (T,mu_L)
    init_warning();
    for i = 1:length(T)
        pe000(i)=p(T(i),0,  'L')./e(T(i),0,  'L');
        pe200(i)=p(T(i),200,'L')./e(T(i),200,'L');
        pe400(i)=p(T(i),400,'L')./e(T(i),400,'L');
    end
    plot (T,pe000,T,pe200,T,pe400)
    xlabel('T(MeV)');
    ylabel('p/e');
    waitforbuttonpress;

    % p (T,S/N_L)
    init_warning();
    for i = 1:length(T)
        pSN300(i)=p_SN(T(i),300,'L');
        pSN045(i)=p_SN(T(i),45 ,'L');
        pSN030(i)=p_SN(T(i),30 ,'L');
    end
    plot (T,pSN300,T,pSN045,T,pSN030)
    xlabel('T(MeV)');
    ylabel('p/T^4');
    waitforbuttonpress;
    
    % mu (T,S/N_L), i.e. Fig 4 right panel.
    % Reliable for mu/T<3.
    init_warning();
    for i = 1:length(T)
        muSN030(i)=constmu(T(i),30 ,'L');
        muSN045(i)=constmu(T(i),45 ,'L');
        muSN100(i)=constmu(T(i),100,'L');
        muSN300(i)=constmu(T(i),300,'L');
    end
    plot (muSN030,T,muSN045,T,muSN100,T,muSN300,T,3.*T,T)
    xlabel('mu(MeV)');
    ylabel('T(MeV)');
    waitforbuttonpress;
end


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% EoS observables at mu = 0 %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% I/T^4 at mu=0
function y=I0(T)
    h0= 0.1396;
    h1= -0.1800;
    h2= 0.0350;
    f0= 2.76;
    f1= 6.79;
    f2= -5.29;
    g1= -0.47;
    g2= 1.04;
    t= T./200.0;
    y= exp(-h1./t-h2./t./t).*(h0+f0*(tanh(f1.*t+f2)+1)./(1+g1.*t+g2.*t.*t));
end

% (I/T^4)/T at mu=0
function y=I0perT(T)
    y= I0(T)./T;
end

% p/T^4 at mu=0
function y=p0(T)
    y= quad(@I0perT,0,T);
end

% c_s^2 at mu=0
function y=cs0(T)
    eps=0.00001;
    Tp=T+eps;
    pp= p0(Tp).*Tp.^4;
    Ip= I0(Tp).*Tp.^4;
    ep= Ip+3.*pp;
    Tm=T-eps;
    pm= p0(Tm).*Tm.^4;
    Im= I0(Tm).*Tm.^4;
    em= Im+3.*pm;
    y= (pp-pm)./(ep-em);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% Taylor-coefficients at mu = 0                     %
% use with light baryonic chemical potential, F='L' %
%       or full baryonic chemical potential, F='B'. %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

function y=chi2(T,F)
    if (F=='L')
        h3= -0.3364;
        h4= 0.3902;
        f3= 0.0940;
        f4= 6.8312;
        f5= -5.0907;
        t= T./200.0;
        y= exp(-h3./t-h4./t./t).*f3.*(tanh(f4.*t+f5)+1);
    elseif (F=='B')
        h3= -0.5022;
        h4= 0.5950;
        f3= 0.1359;
        f4= 6.3290;
        f5= -4.8303;
        t= T./200.0;
        y= exp(-h3./t-h4./t./t).*f3.*(tanh(f4.*t+f5)+1);
    else
        y=0;
    end
end

% derivative of chi2
function y=chi2_der(T,F)
    eps=0.0001;
    y= (chi2(T+eps,F)-chi2(T-eps,F))./2./eps;
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% EoS observables at mu > 0                         %
% Note that c_s at mu>0 is within errors            %
% consistent with c_s at mu=0, see Sec. 6 of the    %
% paper. So use cs0(T).                             %
% Use with light baryonic chemical potential, F='L' %
%       or full baryonic chemical potential, F='B'. %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

global w;

% initialize w
function init_warning()
    global w;
    w=0;
end

% print warning
function print_warning(T,mu)
    global w;
    if ( (w==0) & (mu./T > 2) & (T<180) )
        disp("Warning: truncation errors may exceed 10%!");
        w=1;
    end
end

% p/T^4 at nonzero mu
function y=p(T,mu,F)
    print_warning(T,mu);
    y=p0(T)+0.5.*mu.*mu./T./T.*chi2(T,F);
end

% I/T^4 at nonzero mu
function y=I(T,mu,F)
    print_warning(T,mu);
    y=I0(T)+0.5.*mu.*mu./T.*chi2_der(T,F);
end

% e/T^4 at nonzero mu
function y=e(T,mu,F)
    y=I(T,mu,F)+3.0.*p(T,mu,F);
end

% n/T^3 at nonzero mu
function y=n(T,mu,F)
    print_warning(T,mu);
    y=mu./T.*chi2(T,F);
end

% s/T^3 at nonzero mu
function y=s(T,mu,F)
    y=I(T,mu,F)+4.0.*p(T,mu,F)-mu./T.*n(T,mu,F);
end

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% EoS observables at finite S/N                   %
% The S/N=const. curves are not reliable at low T %
% and low S/N, see Figs. 5-7 in the paper. Here   %
% these functions return 'nan'.                   %
% Use with light baryonic particle number, F='L'  %
%       or full baryonic particle number, F='B'.  %
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% auxiliary function
% to search for mu(T) where S/N is constant
function y=const_S_over_N(mu,T,SN,F)
    y=s(T,mu,F)./n(T,mu,F)-SN;
end

% mu(T) at constant S/N
function mu=constmu(T,SN,F)
    mu0=200;
    [mu, f] = fsolve(@(mu) const_S_over_N(mu,T,SN,F), mu0);
end

% p/T^4 at constant S/N
function y=p_SN(T,SN,F)
    mu=constmu(T,SN,F);
    if (mu./T > 3)
        y=nan;
    else
        y=p(T,mu,F);
    end
end

% I/T^4 at constant S/N
function y=I_SN(T,SN,F)
    mu=constmu(T,SN,F);
    if (mu./T > 3)
        y=nan;
    else
        y=I(T,mu,F);
    end
end

% e/T^4 at constant S/N
function y=e_SN(T,SN,F)
    mu=constmu(T,SN,F);
    if (mu./T > 3)
        y=nan;
    else
        y=e(T,mu,F);
    end
end

% n/T^3 at constant S/N
function y=n_SN(T,SN,F)
    mu=constmu(T,SN,F);
    if (mu./T > 3)
        y=nan;
    else
        y=n(T,mu,F);
    end
end

% s/T^3 at constant S/N
function y=s_SN(T,SN,F)
    mu=constmu(T,SN,F);
    if (mu./T > 3)
        y=nan;
    else
        y=s(T,mu,F);
    end
end


